Near-Field Channel Estimation for Extremely Large-Scale Reconfigurable Intelligent Surface (XL-RIS)-Aided Wideband mmWave Systems

Near-field communications present new opportunities over near-field channels, however, the spherical wavefront propagation makes near-field signal processing challenging. In this context, this paper proposes efficient near-field channel estimation methods for wideband MIMO mmWave systems with the aid of extremely large-scale reconfigurable intelligent surfaces (XL-RIS). For the wideband signals reflected by the analog RIS, we characterize their near-field beam squint effect in both angle and distance domains. Based on the mathematical analysis of the near-field beam patterns over all frequencies, a wideband spherical-domain dictionary is constructed by minimizing the coherence of two arbitrary beams. In light of this, we formulate a two-dimensional compressive sensing problem to recover the channel parameter based on the spherical-domain sparsity of mmWave channels. To this end, we present a correlation coefficient-based atom matching method within our proposed multi-frequency parallelizable subspace recovery framework for efficient solutions. Additionally, we propose a two-dimensional oracle estimator as a benchmark and derive its lower bound across all subcarriers. Our findings emphasize the significance of system hyperparameters and the sensing matrix of each subcarrier in determining the accuracy of the estimation. Finally, numerical results show that our proposed method achieves considerable performance compared with the lower bound and has a time complexity linear to the number of RIS elements.

==> CODE/AR_a.m <==
function AR_a= AR_a(NUy,NUz,f,d,c,theta,phi)
m1_cout=0;m2_cout=0;
for m1=-(NUy-1)/2:1:(NUy-1)/2
    m1_cout=m1_cout+1;
   for m2=-(NUz-1)/2:1:(NUz-1)/2
       m2_cout=m2_cout+1;
       AA(m1_cout,m2_cout)=1/sqrt(NUy*NUz)*exp(-1i*2*pi*f/c*(-m1*d*phi-m2*d*theta));
   end
   m2_cout=0;
end
AR_a=AA(:);
end


==> CODE/AR_c.m <==
function AR_c= AR_c(NRy,NRz,f,d,c,theta,phi,r)
m1_cout=0;m2_cout=0;
for m1=-(NRy-1)/2:1:(NRy-1)/2
    m1_cout=m1_cout+1;
   for m2=-(NRz-1)/2:1:(NRz-1)/2
       m2_cout=m2_cout+1;
       AC(m1_cout,m2_cout)=1/sqrt(NRy*NRz)*exp(-1i*2*pi*f/c*(-m1*d*phi-m2*d*theta+(m1*d)^2/r/2*(1-phi^2)+(m2*d)^2/r/2*(1-theta^2)-m1*m2*theta*phi*d^2/r));
   end
   m2_cout=0;
end
AR_c=AC(:);
end



==> CODE/H_2DLS.m <==
clear all
rng(7)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=128;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
Pu=[20, 30];


for reali=1:realization
    Q=NRz*NRy;
    n=zeros(Q,NX,K);
    
    for puu=1:2
        pu=10^(Pu(puu)/10);
        
        [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
        F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
        F=F./abs(F);
        F=F./sqrt(trace(F'*F));
        [UF,~,VF]=svd(F);
        F=UF*eye(NUy*NUz,NX)*VF';
        F=F./abs(F)*sqrt(pu);
        V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
        [UF2,~,VF2]=svd(V);
        V=UF2*eye(Q,NRy*NRz)*VF2';%;
        V=V./abs(V);
        tic
        for q=1:Q
            for nx=1:NX
                for k=1:K
                    n(q,nx,k)= 1./sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                end
            end
        end
        toc
        DC=[];DA=[];
        for theta=-1+2/NUz:2/NUz:1
            for phi=-1+2/NUy:2/NUy:1
                DC=[DC, AR_a(NUy,NUz,fc,d,c,theta,phi)];
            end
        end
        for theta=-1+2/NRz:2/NRz:1
            for phi=-1+2/NRy:2/NRy:1
                DA=[DA, AR_a(NRy,NRz,fc,d,c,theta,phi)];
            end
        end
        
        V_t=zeros(Q,NRz*NRy,K);
        Y=zeros(Q,NX,K);
        nmseLS=0;
        for k=1:K
            k
            
            F=DC./abs(DC);
            V=DA./abs(DA);
            V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
            Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k);
            tic
            H_HAT(:,:,k)=(V_t(:,:,k)'* V_t(:,:,k))^(-1)* V_t(:,:,k)'* Y(:,:,k)*F'*(F*F')^(-1);
            toc
            nmseLS=nmseLS+1/K*trace( (H_HAT(:,:,k)-HU(:,:,k))'*(H_HAT(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            
        end
        if nmseLS>3
            nmseLS=3;
        end
        NMSELS(reali,puu)=nmseLS
        
    end
end
ALL_NMSELS=sum(NMSELS,1)./realization



==> CODE/KCS.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=32;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=corr(VtB,UU(:,p,k));
                    suppU(:,p,k)=corr(FA,VV(:,p,k));%*sqrt(SS(p,p,k));

                end
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=corr(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)),UU(:,p,k));  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=corr(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)),VV(:,p,k)); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/KOMP.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy; GRz=4*NRz; 
NUy=8;NUz=4;
GUy=8*NUy; GUz=8*NUz; 
% NRy=128; NRz=4;
% GRy=NRy*2; GRz=12*NRz; 
% NUy=8;NUz=4;
% GUy=10*NUy; GUz=10*NUz; 

NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                fk=fc+fs/K*(k-1-(K-1)/2);
                [ii,jj]=cs_lowomp(vec(Y(:,:,k)),F,V_t(:,:,k),labela,labelc,NRy,NRz,NUy,NUz,fk,d,c,size(labelc,2)*size(labela,2),3*P);
            end
           
            nmseomp=0
%             nmse_ols=0;
             for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hatomp(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,jj(p)),labelc(2,jj(p)),labelc(3,jj(p)));
                    AU_hatomp(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,ii(p)),labela(2,ii(p)));
                end
                H_hatomp(:,:,k)=BR_hatomp*((V_t(:,:,k)*BR_hatomp)'*V_t(:,:,k)*BR_hatomp)^(-1)*(V_t(:,:,k)*BR_hatomp)'...
                    *Y(:,:,k)*F'*AU_hatomp*((F'*AU_hatomp)'*F'*AU_hatomp)^(-1)*(AU_hatomp)';
                
             nmseomp=nmseomp+1/K*trace( (H_hatomp(:,:,k)-HU(:,:,k))'*(H_hatomp(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
             end
            NMSEOMP(reali,puu,iq)=nmseomp
        end
    end
end
ALL_NMSEOMP=sum(NMSEOMP,1)./realization



==> CODE/LB.m <==
clear all
rng(88)%%rng(2)
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=8;
GRy=2*NRy; GRz=8*NRz;
GRy_re=0.002;
GRz_re=0.005;
NUy=4;NUz=4;
GUy=16*NUy; GUz=16*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=0.5;
NBy=16;NBz=16;
NX=16;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=1;
QQ=8:8:80;
QQ=64;
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=5:5:20
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
     
end

for reali=1:realization
    for iq=1:length(QQ)
        Q=QQ(iq);
        Pu=30;
        pu=10^(Pu/10);
        [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod,beta]=channels2(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
        F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
        F=F./abs(F);
        F=F./sqrt(trace(F'*F));
        [UF,~,VF]=svd(F);
        F=UF*eye(NUy*NUz,NX)*VF'*sqrt(NX)*sqrt(pu);
        %F=F./abs(F);
        %F=F./sqrt(trace(F'*F))*sqrt(NX);
        V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
        %V=V./abs(V);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);
        [UF2,~,VF2]=svd(V);
        V=UF2*eye(Q,NRy*NRz)*VF2';%;
        V=V./abs(V)*sqrt(Q);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);

      
        n=zeros(Q,NX,K);
        for q=1:Q
            for nx=1:NX
                for k=1:K
                    n(q,nx,k)=sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                end
            end
        end
        V_t=zeros(Q,NRz*NRy,K);
        Y=zeros(Q,NX,K);
        UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
        for k=1:K
            V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
            Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
            [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
            UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
            VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
        end
        nmse_ols=0;
        LB_O=0; LB_O1=0;
        
        for k=1:K
            fk=fc+fs/K*(k-1-(K-1)/2);
            for p=1:P
                BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
            end
            OPHIR=V_t(:,:,k)*BR_OLS;
            OPHIU=F'*AU_OLS;
            min(eig(BR_OLS'*BR_OLS))
            LB_O= LB_O+1/K*min(eig(BR_OLS'*BR_OLS))*min(eig(AU_OLS'*AU_OLS))*P^4/10^9/trace(OPHIR'*OPHIR)/trace(OPHIU'*OPHIU)/trace(HU(:,:,k)'*HU(:,:,k))
            HX=max(eig(BR_OLS'*BR_OLS))*max(eig(AU_OLS'*AU_OLS))*(abs(beta(1))^2+abs(beta(2))^2+abs(beta(3))^2)*(NRy*NRz*NUy*NUz/p);
            LB_O1= LB_O1+1/K*min(eig(BR_OLS'*BR_OLS))*min(eig(AU_OLS'*AU_OLS))*P^4/10^9/trace(OPHIR'*OPHIR)/trace(OPHIU'*OPHIU)/HX;
            H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
            *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
%         nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
          nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
        end
      %  NMSE2(reali,iq)=nmse2
        NMSE_OLS(reali,iq)=nmse_ols
        NMSE_LB_O(reali,iq)=LB_O
        NMSE_LB_O1(reali,iq)=LB_O1
   end
end
%A%LL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_NMSE_LB=sum(NMSE_LB_O,1)./realization
ALL_NMSE_LB1=sum(NMSE_LB_O1,1)./realization
%



==> CODE/LBPLOT.m <==
clear all
close all
% OLSK1SNR30=[  0.0899    0.0203    0.0272    0.0059    0.0042]
% LBK1SNR30=[    0.0421    0.0111    0.0134    0.0037    0.0029]
% 
% OLSK1SNR15=[   2.8427    0.6424    0.8598    0.1873    0.1322]
% LBK1SNR15=[    1.3317    0.3520    0.4235    0.1182    0.0909]
% 

%  OLSK128SNR30=[0.0527    0.0281    0.0098    0.0273    0.0037]
% LBK128SNR30=[ 0.0199    0.0172    0.0051    0.0137    0.0021]
co3= [29, 191, 151]/255
coLB=[214 64 78]/255
color1=[36, 169, 225]/255;
color2=[255, 187, 0]/255;

 ALL_NMSEOLSsnr15=[1.6343    0.6188    0.3589    0.2881    0.1849]
  ALL_NMSEOLSsnr30 =[ 0.0832  0.0375   0.0176    0.0057    0.0032    0.0024]  
  
 OLSK32SNR30=[0.1092  0.0345   0.0144    0.0078    0.0047]
LBK32SNR30=[0.0476    0.0165    0.0067    0.0038    0.0027]

 OLSK32SNR15=[1.6343    0.6188    0.3139    0.2071    0.1489 ]
LBK32SNR15=[1.4382    0.455    0.2039    0.1322    0.101]

  OLSQ72= [ 2.0101    0.4583    0.1489    0.0430    0.0148    0.0047]
LBQ72= [ 1.5768    0.3727    0.101    0.0276    0.0088    0.0027]

OLSQ40=[   2.5204    0.8393     0.3089    0.1087    0.0401    0.0144]
LBQ40=[1.8677    0.657    0.1979    0.0637    0.0201    0.0067]

OLSK32SNR15X= (interp1(8:16:72,OLSK32SNR15,8:8:72,'pchip'))
LBK32SNR15X= (interp1(8:16:72,LBK32SNR15,8:8:72,'pchip')) 
 OLSK32SNR30X= (interp1([ 8  24    40    56    72],OLSK32SNR30,8:8:72,'pchip'))
LBK32SNR30X= (interp1(8:16:72,LBK32SNR30,8:8:72,'pchip')) 


%  OLSQ40X= (interp1(8:16:72,OLSQ40,8:8:72,'pchip'))
% LBQ40X= (interp1(8:16:72,LBQ40,8:8:72,'pchip')) 
% OLSQ72X= (interp1(8:16:72,OLSQ72,8:8:72,'pchip'))
% LBQ72X= (interp1(8:16:72,LBQ72,8:8:72,'pchip')) 

figure

semilogy(8:8:72, OLSK32SNR15X, '>k--', 'linewidth', 1.1, 'markerfacecolor', co3,'markersize', 7.5)
hold on
semilogy(8:8:72, LBK32SNR15X, 'ok--', 'linewidth', 1.1, 'markerfacecolor', coLB,'markersize', 7.5)
hold on
semilogy(8:8:72, OLSK32SNR30X, 'sk--', 'linewidth', 1.1, 'markerfacecolor',color1,'markersize', 7.5) 
hold on
semilogy(8:8:72, LBK32SNR30X, 'dk--', 'linewidth', 1.1, 'markerfacecolor',color2,'markersize', 7.5) 
% 设置坐标轴范围
axis([8, 72, 1e-3 4])
 grid on
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16


set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
h1=legend('2D-OLS, $\sigma_p^2=15$ dB', 'Proposed LB, $\sigma_p^2=15$ dB','2D-OLS, $\sigma_p^2=30$ dB', 'Proposed LB, $\sigma_p^2=30$ dB')
set(h1,'Interpreter','latex') 

figure 
semilogy(5:5:30, OLSQ40,'>k--', 'linewidth', 1.1, 'markerfacecolor', co3,'markersize', 7.5)
hold on
semilogy(5:5:30, LBQ40, 'ok--', 'linewidth', 1.1, 'markerfacecolor', coLB,'markersize', 7.5)
hold on
semilogy(5:5:30, OLSQ72,  'sk--', 'linewidth', 1.1, 'markerfacecolor',color1,'markersize', 7.5) 
hold on
semilogy(5:5:30, LBQ72, 'dk--', 'linewidth', 1.1, 'markerfacecolor',color2,'markersize', 7.5) 
% 设置坐标轴范围
axis([5, 30, 1e-3 5])
 grid on
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Uplink Power $$\sigma_p^2$$ [dB]')
ylabel('NMSE')
h1=legend('2D-OLS, $Q=40$', 'Proposed LB, $Q=40$','2D-OLS, $Q=72$', 'Proposed LB, $Q=72$')
set(h1,'Interpreter','latex') 








==> CODE/MAIN.m <==
clear all
rng(16)
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=256; NRz=8;
NUy=8;NUz=4;
NBy=16;NBz=8;
NX=24;
Q=88;
fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=1;

labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/40:0.8
    for phi=-0.8:2/40:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/NRy:0.8
    for theta=-0.8:2/NRz/2:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=5:5:20
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
     
end

for reali=1:realization
[HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
F=F./abs(F);
F=F./sqrt(trace(F'*F))*sqrt(NX);
[UF,~,VF]=svd(F);
F=UF*eye(NUy*NUz,NX)*VF';
F=F./abs(F);
F=F./sqrt(trace(F'*F))*sqrt(NX);
V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
V=V./abs(V);
%V=V./sqrt(trace(V'*V))*sqrt(Q);
[UF2,~,VF2]=svd(V);
V=UF2*eye(Q,NRy*NRz)*VF2';
V=V./abs(V);
%V=V./sqrt(trace(V'*V))*sqrt(NX);

Pu=3000;
pu=10^(Pu/10);
for q=1:Q
    for nx=1:NX
        for k=1:K
            n(q,nx,k)=1/sqrt(pu)*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
        end
    end
end
for k=1:K
    V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
    Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
    [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
    UU(:,:,k)=UUU(:,:,k)*sqrt(SS(:,:,k));
    VV(:,:,k)=VVV(:,:,k)*sqrt(SS(:,:,k)).';
end
BR=zeros(NRy*NRz, size(labelc,2));
AU=zeros(NUy*NUz, size(labela,2));

for k=1:K
    k
    fk=fc+fs/K*(k-1-(K-1)/2);
    %fk=fc;
    for i=1:size(labelc,2)
        BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
    end
    for i=1:size(labela,2)
        AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
    end 
    for p=1:P
        suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k)*sqrt(SS(p,p,k)); 
        suppU(:,p,k)=(F'*AU)'*VV(:,p,k)*sqrt(SS(p,p,k));

    end
    BR=zeros(NRy*NRz, size(labelc,2));
    AU=zeros(NUy*NUz, size(labela,2));
end
gain_sR=sum(abs(suppR).^2,3);
gain_sU=sum(abs(suppU).^2,3);
[gainR,indexR]=max(gain_sR); 
[gainU,indexU]=max(gain_sU);
H_hat1=zeros(NRz*NRy,NUz*NUy,K);
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
    for p=1:P
        BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
        AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
        %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    end
    H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
        *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
end

for p=1:length(indexR)
    dtheta=labelc(1,indexR(p))-2/NRz/2+2/NRz/20:2/NRz/20:labelc(1,indexR(p))+2/NRz/2-2/NRz/20;
    dphi=labelc(2,indexR(p))-2/NRy+2/NRy/4:2/NRy/4:labelc(2,indexR(p))+2/NRy-2/NRy/4;
    dr=labelc(3,indexR(p))-5:1:labelc(3,indexR(p))+5;
    
    ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
    ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30; 
    for thetaa=1:length(dtheta)
        for phii=1:length(dphi)
            for rr=1:length(dr)
                for k=1:K
                    
                	fk=fc+fs/K*(k-1-(K-1)/2);
                    %fk=fc;
                    refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                    
                end
            end 
        end 
    end 
    for thetaa=1:length(ddtheta)
        for phii=1:length(ddphi)
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
            end 
        end 
    end 
    arefR=sum(abs(refR(:,:,:,:,p)),4);
    [bh_rp(p),indR]=max(arefR(:)); 
    [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
    theta_re(p)=labelc(1,indexR(p))-2/NRz/2+indR1(p)*2/NRz/20;
    phi_re(p)=labelc(2,indexR(p))-2/NRy+indR2(p)*2/NRy/4;
    r_re(p)=labelc(3,indexR(p))-5+ indR3(p)-1;
    dr2=r_re(p)-8:0.5:r_re(p)+8
    for rr2=1:length(dr2)
        for k=1:K
            fk=fc+fs/K*(k-1-(K-1)/2);
            %fk=fc;
            refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  

        end
    end 
    arefR2=sum(abs(refR2(:,:,p)),2);
    [~,indR22]=max(arefR2(:)); 
    [ indR32(p)] = ind2sub(size(arefR2),indR22)
    r_re2(p)=r_re(p)-8+ (indR32(p)-1)*0.5;
    
    dr3=r_re(p)-1:0.01:r_re(p)+1
    for rr3=1:length(dr3)
        for k=1:K
            fk=fc+fs/K*(k-1-(K-1)/2);
            %fk=fc;
            refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  

        end
    end 
    arefR3=sum(abs(refR3(:,:,p)),2);
    [~,indR33]=max(arefR3(:)); 
    [ indR323(p)] = ind2sub(size(arefR3),indR33)
    r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;
    
    arefU=sum(abs(refU(:,:,:,p)),3);
    [bh_up(p),indU]=max(arefU(:)); 
    [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
    theta_reu(p)=labela(1,indexU(p))-2/40*3+indU1(p)*2/40/30;
    phi_reu(p)=labela(2,indexU(p))-2/40*3+indU2(p)*2/40/30;
end
nmse2=0
nmse_ols=0;
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
    for p=1:P
        BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re3(p));
        AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
        BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
        AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
        %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    end
    H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
        *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
    H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
    *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
 nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
  nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
end

end





==> CODE/MAIN2.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=corr(VtB,UU(:,p,k));
                    suppU(:,p,k)=corr(FA,VV(:,p,k));%*sqrt(SS(p,p,k));

                end
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=corr(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)),UU(:,p,k));  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=corr(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)),VV(:,p,k)); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/MAIN3.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=32;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=(VtB)'*UU(:,p,k);
                    suppU(:,p,k)=FA'*VV(:,p,k);%*sqrt(SS(p,p,k));

                end
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/MAIN4_K126_IN.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=(VtB)'*UU(:,p,k);
                    suppU(:,p,k)=FA'*VV(:,p,k);%*sqrt(SS(p,p,k));

                end
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/MAIN4_K128_CC.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy*2; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=66;
QQ=8:16:80;
 Pu=[15,30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1:2
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=corr(VtB,UU(:,p,k));
                    suppU(:,p,k)=corr(FA,VV(:,p,k));%*sqrt(SS(p,p,k));

                end
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=corr(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)),UU(:,p,k));  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=corr(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)),VV(:,p,k)); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/MAIN_distance_ang.m <==
clear all
rng(88)%%rng(2)
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=296; NRz=8;
GRy=2*NRy; GRz=8*NRz;
GRy_re=0.002;
GRz_re=0.005;
NUy=4;NUz=4;
GUy=16*NUy; GUz=16*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=0.5;
NBy=16;NBz=16;
NX=16;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=200;
QQ=8:8:80;
Q=64;
DR=5:5:100;

for reali=1:realization
    for iq=1:length(DR) 
        dr=DR(iq);
        Pu=10;
        pu=10^(Pu/10);
        [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod,beta]=channels2(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c,dr);
        F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
        F=F./abs(F);
        F=F./sqrt(trace(F'*F));
        [UF,~,VF]=svd(F);
        F=UF*eye(NUy*NUz,NX)*VF'*sqrt(NX)*sqrt(pu);
        %F=F./abs(F);
        %F=F./sqrt(trace(F'*F))*sqrt(NX);
        V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
        %V=V./abs(V);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);
        V=V./abs(V)*sqrt(Q);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);

      
        n=zeros(Q,NX,K);
        for q=1:Q
            for nx=1:NX
                for k=1:K
                    n(q,nx,k)=sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                end
            end
        end
        V_t=zeros(Q,NRz*NRy,K);
        Y=zeros(Q,NX,K);
        UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
        for k=1:K
            V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
            Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
            [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
            UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
            VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
        end
        nmse_ols=0;
        LB_O=0; LB_O1=0;
        
        for k=1:K
            fk=fc+fs/K*(k-1-(K-1)/2);
            for p=1:P
                BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),1e4);
                BR_OLSt(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
            end
        end
       GA(reali,iq)=abs(det(BR_OLS'*BR_OLSt));
    
   end
end
 ALL_GA=sum(GA,1)./realization
%



==> CODE/MAIN_distance_spher.m <==
clear all
rng(88)%%rng(2)
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=352; NRz=8;
GRy=2*NRy; GRz=8*NRz;
GRy_re=0.002;
GRz_re=0.005;
NUy=4;NUz=4;
GUy=16*NUy; GUz=16*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=0.5;
NBy=16;NBz=16;
NX=16;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=200;
QQ=8:8:80;
Q=64;
DR=5:5:100;

for reali=1:realization
    for iq=1:length(DR) 
        dr=DR(iq);
        Pu=30;
        pu=10^(Pu/10);
        [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod,beta]=channels2(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c,dr);
        F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
        F=F./abs(F);
        F=F./sqrt(trace(F'*F));
        [UF,~,VF]=svd(F);
        F=UF*eye(NUy*NUz,NX)*VF'*sqrt(NX)*sqrt(pu);
        %F=F./abs(F);
        %F=F./sqrt(trace(F'*F))*sqrt(NX);
        V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
        %V=V./abs(V);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);
        V=V./abs(V)*sqrt(Q);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);

      
        n=zeros(Q,NX,K);
        for q=1:Q
            for nx=1:NX
                for k=1:K
                    n(q,nx,k)=sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                end
            end
        end
        V_t=zeros(Q,NRz*NRy,K);
        Y=zeros(Q,NX,K);
        UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
        for k=1:K
            V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
            Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
            [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
            UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
            VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
        end
        nmse_ols=0;nmse_olst=0;
        LB_O=0; LB_O1=0;
        
        for k=1:K
            fk=fc+fs/K*(k-1-(K-1)/2);
            for p=1:P
                BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),1e4);
                BR_OLSt(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
            end
           H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
            *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             H_OLSt(:,:,k)=BR_OLSt*((V_t(:,:,k)*BR_OLSt)'*V_t(:,:,k)*BR_OLSt)^(-1)*(V_t(:,:,k)*BR_OLSt)'...
            *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
        nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
       	nmse_olst=nmse_olst+1/K*trace( (H_OLSt(:,:,k)-HU(:,:,k))'*(H_OLSt(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
  
        end
        NMSE_OLS(reali,iq)=nmse_ols;
        NMSE_OLSt(reali,iq)=nmse_olst ;
   end
end
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_NMSE_OLSt=sum(NMSE_OLSt,1)./realization
%



==> CODE/NF_BS.m <==
clear all;
NRy=256; NRz=4; 
 
fc=28e9;
fs=3e9;
K=32;
c=3e8;
d=c/2/fc;
phi0=0.5;theta0=0.5;r0=20
syms t f
f=exp(-t^2); 
dr=0.05;
for k=1:K
     fk=fc+fs/K*(k-1-(K-1)/2);
    phi(k)=fc/fk*phi0; theta(k)=fc/fk*theta0;

    count=0;
    for r=15:dr:25
        count=count+1;
        zeta_p=d^2/c*(fk*(1-phi(k)^2)/r-fc*(1-phi0^2)/r0);
        zeta_t=d^2/c*(fk*(1-theta(k)^2)/r-fc*(1-theta0^2)/r0);
        g(count)=abs(1/NRz/NRy/sqrt(zeta_p*zeta_t)*double(2/sqrt(pi)*int(f,0,(1-1i)/2/sqrt(2)*sqrt(pi*zeta_p)*NRy))...
        *double(2/sqrt(pi)*int(f,0,(1-1i)/2/sqrt(2)*sqrt(pi*zeta_t)*NRz)));
        gp(count)=abs(1/NRz/NRy/sqrt(zeta_p*zeta_t)*double(2/sqrt(pi)*int(f,0,1/2*sqrt(pi*zeta_p)*NRy))...
        *double(2/sqrt(pi)*int(f,0,1/2*sqrt(pi*zeta_t)*NRz)));
    end 
    rk(k)=(find(g==max(g))-1)*dr+15
    rkp(k)=(find(gp==max(gp))-1)*dr+15
end

==> CODE/ccin.m <==
clear all
rng(88)%rng(2)%
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=4;
GRy=NRy; GRz=12*NRz;
GRy_re=0.002;
GRz_re=0.002;
NUy=8;NUz=4;
GUy=10*NUy; GUz=10*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=2;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=1;
QQ=8:16:80;
 Pu=[30];
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=15
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
end
for reali=1:realization
    for puu=1
        for iq=1:length(QQ)
            Q=QQ(iq);
            [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod]=channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
            F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
            F=F./abs(F);
            F=F./sqrt(trace(F'*F));
            [UF,~,VF]=svd(F);
            F=UF*eye(NUy*NUz,NX)*VF';
            F=F./abs(F);

            %F=F./sqrt(trace(F'*F))*sqrt(NX);
            V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
            %V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);
            [UF2,~,VF2]=svd(V);
            V=UF2*eye(Q,NRy*NRz)*VF2';%;
            V=V./abs(V);
            %V=V./sqrt(trace(V'*V))*sqrt(Q);


            pu=10^(Pu(puu)/10);
            n=zeros(Q,NX,K);
            for q=1:Q
                for nx=1:NX
                    for k=1:K
                        n(q,nx,k)=1/sqrt(pu)*sqrt(10^(-90/10))*w(:,k)'*sqrt(1/2)*(normrnd(0,1,NBy*NBz,1)+normrnd(0,1,NBy*NBz,1)*1i);
                    end
                end
            end
            V_t=zeros(Q,NRz*NRy,K);
            Y=zeros(Q,NX,K);
            UUU=zeros(Q,Q,K);SS=zeros(Q,NX,K);VVV=zeros(NX,NX,K);UU=zeros(Q,P,K);VV=zeros(NX,P,K);
            for k=1:K
                V_t(:,:,k)=V*diag(w(:,k)'*HB(:,:,k));
                Y(:,:,k)=V_t(:,:,k)*HU(:,:,k)*F+n(:,:,k); 
                [UUU(:,:,k),SS(:,:,k),VVV(:,:,k)]=svd(Y(:,:,k)); 
                UU(:,:,k)=UUU(:,1:P,k)*sqrt(SS(1:P,1:P,k));
                VV(:,:,k)=VVV(:,1:P,k)*sqrt(SS(1:P,1:P,k)).';
            end
            BR=zeros(NRy*NRz, size(labelc,2));
            AU=zeros(NUy*NUz, size(labela,2));
            suppR=zeros(size(labelc,2),P);
            suppU=zeros(size(labela,2),P);
            tic
            for k=1:K
                k
                fk=fc+fs/K*(k-1-(K-1)/2);
                %fk=fc;
                for i=1:size(labelc,2)
                    BR(:,i)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
                end
                for i=1:size(labela,2)
                    AU(:,i)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
                end  
                VtB=V_t(:,:,k)*BR;
                FA=F'*AU;
                for p=1:P
                   %suppR(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR(:,p,k)=corr(VtB,UU(:,p,k));
                    suppRI(:,p,k)=(V_t(:,:,k)*BR)'*UU(:,p,k);%*sqrt(SS(p,p,k)); 
                    suppR_N(:,p,k)=abs(suppR(:,p,k))./max(abs(suppR(:,p,k)));
                    suppR_NI(:,p,k)=abs(suppRI(:,p,k))./max(abs(suppRI(:,p,k)));
                end
                
                BR=zeros(NRy*NRz, size(labelc,2));
                AU=zeros(NUy*NUz, size(labela,2));
            end
            t1=toc
            gain_sR=sum(abs(suppR).^2,3);
            gain_sU=sum(abs(suppU).^2,3);
            [gainR,indexR]=max(gain_sR); 
            [gainU,indexU]=max(gain_sU);
    %         H_hat1=zeros(NRz*NRy,NUz*NUy,K);
    %         for k=1:K
    %             fk=fc+fs/K*(k-1-(K-1)/2);
    %             for p=1:P
    %                 BR_hat1(:,p)=AR_c(NRy,NRz,fk,d,c,labelc(1,indexR(p)),labelc(2,indexR(p)),labelc(3,indexR(p)));
    %                 AU_hat1(:,p)=AR_a(NUy,NUz,fk,d,c,labela(1,indexU(p)),labela(2,indexU(p)));
    %                 %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    %             end
    %             H_hat1(:,:,k)=BR_hat1*((V_t(:,:,k)*BR_hat1)'*V_t(:,:,k)*BR_hat1)^(-1)*(V_t(:,:,k)*BR_hat1)'...
    %                 *Y(:,:,k)*F'*AU_hat1*((F'*AU_hat1)'*F'*AU_hat1)^(-1)*(AU_hat1)';
    %         end

            for p=1:length(indexR)
                dtheta=labelc(1,indexR(p))-2/GRz:GRz_re:labelc(1,indexR(p))+2/GRz;
                dphi=labelc(2,indexR(p))-2/GRy:GRy_re:labelc(2,indexR(p))+2/GRy;
                dr=labelc(3,indexR(p))-5:GRr_re:labelc(3,indexR(p))+5;

                ddtheta=labela(1,indexU(p))-2/GUz:GUz_re:labela(1,indexU(p))+2/GUz;
                ddphi=labela(2,indexU(p))-2/GUy:GUy_re:labela(2,indexU(p))+2/GUy;  

                %ddtheta=labela(1,indexU(p))-2/40*3+2/40/30:2/40/30:labela(1,indexU(p))+2/40*3-2/40/30;
                %ddphi=labela(2,indexU(p))-2/40*3+2/40/30:2/40/30:labela(2,indexU(p))+2/40*3-2/40/30;
                tic
                for thetaa=1:length(dtheta)
                    for phii=1:length(dphi)
                        for rr=1:length(dr)
                            for k=1:K

                                fk=fc+fs/K*(k-1-(K-1)/2);
                                %fk=fc;
                               % refR(thetaa,phii,rr,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)))'*UU(:,p,k);  
                                refR(thetaa,phii,rr,k,p)=corr(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,dtheta(thetaa),dphi(phii),dr(rr)),UU(:,p,k));  

                            end
                        end 
                    end 
                end 
                t2=toc
                tic
                for thetaa=1:length(ddtheta)
                    for phii=1:length(ddphi)
                        for k=1:K
                            fk=fc+fs/K*(k-1-(K-1)/2);
                            %fk=fc;
                            %refU(thetaa,phii,k,p)=(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)))'*VV(:,p,k);  
                            refU(thetaa,phii,k,p)=corr(F'*AR_a(NUy,NUz,fk,d,c,ddtheta(thetaa),ddphi(phii)),VV(:,p,k)); 
                        end 
                    end 
                end 
                t3=toc
                arefR=sum(abs(refR(:,:,:,:,p)),4);
                [bh_rp(p),indR]=max(arefR(:)); 
                [indR1(p), indR2(p), indR3(p)] = ind2sub(size(arefR),indR)
                theta_re(p)=labelc(1,indexR(p))-2/GRz+(indR1(p)-1)*GRz_re;
                phi_re(p)=labelc(2,indexR(p))-2/GRy+(indR2(p)-1)*GRy_re;
                r_re(p)=labelc(3,indexR(p))-5+ (indR3(p)-1)*GRr_re;
            %     dr2=r_re(p)-4:0.005:r_re(p)+4
            %     for rr2=1:length(dr2)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR2(rr2,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr2(rr2)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR2=sum(abs(refR2(:,:,p)),2);
            %     [~,indR22]=max(arefR2(:)); 
            %     [ indR32(p)] = ind2sub(size(arefR2),indR22)
            %     r_re2(p)=r_re(p)-4+ (indR32(p)-1)*0.005;

            %     
            %     dr3=r_re(p)-1:0.01:r_re(p)+1
            %     for rr3=1:length(dr3)
            %         for k=1:K
            %             fk=fc+fs/K*(k-1-(K-1)/2);
            %             %fk=fc;
            %             refR3(rr3,k,p)=(V_t(:,:,k)*AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),dr3(rr3)))'*UU(:,p,k);  
            % 
            %         end
            %     end 
            %     arefR3=sum(abs(refR3(:,:,p)),2);
            %     [~,indR33]=max(arefR3(:)); 
            %     [ indR323(p)] = ind2sub(size(arefR3),indR33)
            %     r_re3(p)=r_re2(p)-1+ (indR323(p)-1)*0.01;

                arefU=sum(abs(refU(:,:,:,p)),3);
                [bh_up(p),indU]=max(arefU(:)); 
                [indU1(p), indU2(p)] = ind2sub(size(arefU),indU)
                theta_reu(p)=labela(1,indexU(p))-2/GUz+(indU1(p)-1)*GUz_re;
                phi_reu(p)=labela(2,indexU(p))-2/GUy+(indU2(p)-1)*GUy_re;
            end
            mse2_theta(reali,puu,iq)=norm(sort(theta_aoa)-sort(theta_re).')^2
            mse2_phi(reali,puu,iq)=norm(sort(phi_aoa)-sort(phi_re).')^2
            mse2_r(reali,puu,iq)=norm(1./sort(r)-1./sort(r_re).')^2
            mse2_vartheta(reali,puu,iq)=norm(sort(theta_aod)-sort(theta_reu).')^2
            mse2_varphi(reali,puu,iq)=norm(sort(phi_aod)-sort(phi_reu).')^2

            nmse2=0
            nmse_ols=0;
            for k=1:K
                fk=fc+fs/K*(k-1-(K-1)/2);
                for p=1:P
                    BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r_re(p));
                    AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
                    BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
                    AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
                    %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
                end
                H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
                    *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
                H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
                *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
             nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
              nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k));
            end
            NMSE2(reali,puu,iq)=nmse2
            NMSE_OLS(reali,puu,iq)=nmse_ols
        end
    end
end
ALL_NMSE2=sum(NMSE2,1)./realization
ALL_NMSE_OLS=sum(NMSE_OLS,1)./realization
ALL_MSE_THETA=sum(mse2_theta,1)./realization
ALL_MSE_PHI=sum(mse2_phi,1)./realization
ALL_MSE_R=sum(mse2_r,1)./realization
ALL_MSE_VARTHETA=sum(mse2_vartheta,1)./realization
ALL_MSE_VARPHI=sum(mse2_varphi,1)./realization



==> CODE/channels.m <==
function [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod] = channels(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c)

P=3;
  r=unifrnd(10,20,P,1);
% r=unifrnd(40,60,P,1);
coe1=61+20*log10(min(r));
coe2=72+29.2*log10(min(r));
coe3=72+29.2*log10(min(r));
coe4=61+20*log10(20);
beta(1)=sqrt(10^(-coe1/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
beta(2)=sqrt(10^(-coe2/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
beta(3)=sqrt(10^(-coe3/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
 
beta=sort(beta,'descend');
alpha=sqrt(10^(-coe4/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
theta_aoa=unifrnd(-0.8,0.8,P,1);
theta_aod=unifrnd(-0.8,0.8,P,1);
phi_aoa=unifrnd(-0.8,0.8,P,1);
phi_aod=unifrnd(-0.8,0.8,P,1);
tau=20*10^(-6)*rand(1,P);
tau0=20*10^(-6)*rand(1,1);

  
%  theta_aoa=[0.2,-0.3,-0.55];  
%   theta_aod=[-0.55,0.2,-0.05];  
%  phi_aoa=[-0.7219,-0.3313,-0.0344];
%   phi_aod=[-0.8,-0.55,-0.05];
%  r=[50,5.40,11.76];

vart_aoa=unifrnd(-0.8,0.8,1,1);
vart_aod=unifrnd(-0.8,0.8,1,1);
varp_aoa=unifrnd(-0.8,0.8,1,1);
varp_aod=unifrnd(-0.8,0.8,1,1);
HU=zeros(NRy*NRz,NUy*NUz,K);
HB=zeros(NBy*NBz,NRy*NRz,K);
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
for p=1:P
    HU(:,:,k)= HU(:,:,k)+sqrt(NRy*NRz*NUy*NUz/P)*beta(p)*exp(-1i*2*pi*tau(p)*fk)*AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p))*AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p))';
  % HU(:,:,k)= HU(:,:,k)+ beta(p)*exp(-1i*2*pi*tau(p)*fk)*AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p))*AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p))';

end
    HB(:,:,k)= HB(:,:,k)+sqrt(NRy*NRz*NBy*NBz)*alpha*exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa )*AR_a(NRy,NRz,fk,d,c,vart_aod ,varp_aod )';
   % HB(:,:,k)= HB(:,:,k)+ alpha*exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa )*AR_a(NRy,NRz,fk,d,c,vart_aod ,varp_aod )';
  
    w(:,k)=exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa );
end



end



==> CODE/channels2.m <==
function [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod,beta] = channels2(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c)

P=3;
 % r=unifrnd(dr-0.1,dr+0.1,P,1);
r=unifrnd(5,20,P,1);
coe1=61+20*log10(min(r));
coe2=72+29.2*log10(min(r));
coe3=72+29.2*log10(min(r));
coe4=61+20*log10(50);
beta(1)=sqrt(10^(-coe1/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
beta(2)=sqrt(10^(-coe2/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
beta(3)=sqrt(10^(-coe3/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
 
beta=sort(beta,'descend');
alpha=sqrt(10^(-coe4/10))*sqrt(1/2)*(normrnd(0,1,1,1)+normrnd(0,1,1,1)*1i);
theta_aoa=unifrnd(-0.8,0.8,P,1);
theta_aod=unifrnd(-0.8,0.8,P,1);
phi_aoa=unifrnd(-0.8,0.8,P,1);
phi_aod=unifrnd(-0.8,0.8,P,1);
tau=20*10^(-6)*rand(1,P);
tau0=20*10^(-6)*rand(1,1);

  
%  theta_aoa=[0.2,-0.3,-0.55];  
%   theta_aod=[-0.55,0.2,-0.05];  
%  phi_aoa=[-0.7219,-0.3313,-0.0344];
%   phi_aod=[-0.8,-0.55,-0.05];
%  r=[50,5.40,11.76];

vart_aoa=unifrnd(-0.8,0.8,1,1);
vart_aod=unifrnd(-0.8,0.8,1,1);
varp_aoa=unifrnd(-0.8,0.8,1,1);
varp_aod=unifrnd(-0.8,0.8,1,1);
HU=zeros(NRy*NRz,NUy*NUz,K);
HB=zeros(NBy*NBz,NRy*NRz,K);
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
for p=1:P
    %HU(:,:,k)= HU(:,:,k)+sqrt(NRy*NRz*NUy*NUz/P)*beta(p)*exp(-1i*2*pi*tau(p)*fk)*AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p))*AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p))';
    HU(:,:,k)= HU(:,:,k)+sqrt(NRy*NRz*NUy*NUz/P)*beta(p)*AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p))*AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p))';
  
end
    HB(:,:,k)= HB(:,:,k)+sqrt(NRy*NRz*NBy*NBz)*alpha*exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa )*AR_a(NRy,NRz,fk,d,c,vart_aod ,varp_aod )';
   % HB(:,:,k)= HB(:,:,k)+ alpha*exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa )*AR_a(NRy,NRz,fk,d,c,vart_aod ,varp_aod )';
  
    w(:,k)=exp(-1i*2*pi*tau0 *fk)*AR_a(NBy,NBz,fk,d,c,vart_aoa ,varp_aoa );
end



end



==> CODE/cs_lowomp.m <==
function [iii,jjj]=cs_lowomp(y,F,V,labela,labelc,NRy,NRz,NUy,NUz,fk,d,c,t,L)
% y=T_Mat*x, T_Mat is n-by-m
% y - measurements
% T_Mat - combination of random matrix and sparse representation basis
% m - size of the original signal
% the sparsity is length(y)/4

[m,n]=size(y);
s=L; %  测量值维数
iii=[];jjj=[];
hat_x=zeros(t,n); %  待重构的谱域(变换域)向量
Aug_t=[];        %  增量矩阵(初始值为空矩阵)
r_n=y;  %  残差值

for times=1:s; %  迭代次数(稀疏度是测量的1/4)
    tt=0;
    %[~,g]=size(T_Mat);
    for i=1:size(labela,2)
        
        for j=1:size(labelc,2)
            pro=kron((AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i))'*F).',V*AR_c(NRy,NRz,fk,d,c,labelc(1,j),labelc(2,j),labelc(3,j)))'*r_n;
            
            product(i,j)=sum(abs(pro));
            
        end
    end 
    
    for i=1:size(labela,2)
        for j=1:size(labelc,2)
            for k=1:length(iii)
                if i==iii(k)
                   product(i,j)=0;
                end
            end
            for k=1:length(jjj)
                if j==jjj(k)
                   product(i,j)=0;
                end
            end
        end
    end 
    
    
    [ii,jj]=find(product==max(max(product)));   %最大投影系数对应的位置 
    iii=[iii ii];
    jjj=[jjj jj];
    Aug_t=[Aug_t,kron((AR_a(NUy,NUz,fk,d,c,labela(1,ii),labela(2,ii))'*F).',V*AR_c(NRy,NRz,fk,d,c,labelc(1,jj),labelc(2,jj),labelc(3,jj)))];   %矩阵扩充
    
    aug_x=(Aug_t'*Aug_t)^(-1)*Aug_t'*y;  % 最小二乘,看参考文献1
    r_n=y-Aug_t*aug_x;   %残差
   % pos_array(times)=pos;   %纪录最大投影系数的位置
    
end


end

==> CODE/hierarchical_codebooks.m <==
clc
clear all
close all
Mt = 81;
Mr = 27;
f = 28e9;
BW = 100e6;
c = physconst('LightSpeed');
lambda = c/f;
d_r = lambda/2;   % 天线间距
d_t = lambda/2;
g=@(M,ang) 1/sqrt(M)*exp(1i*pi*[0:M-1]'*ang);  % 天线阵列响应向量函数
%% DEACT
k_Tx = log(Mt)/log(3);     % 层数
k_Rx = log(Mr)/log(3);
k_Tx_int = int64(k_Tx);
k_Rx_int = int64(k_Rx);
DictF = zeros(Mt,(3^k_Tx_int-1)/2+3^k_Tx_int);
DictW = zeros(Mr,(3^k_Rx_int-1)/2+3^k_Rx_int);
for ii = 0:k_Tx  % 构建DEACT分层预编码码本
    for jj = 1:3^ii
        DictF(:,(3^ii-1)/2+jj)=sqrt(3^ii/Mt)*[g(3^ii,-1+(2*jj-1)/3^ii).',zeros(Mt-3^ii,1).'].'; % sqrt(3^ii/Mt)*
    end
end
% DictF = normalize(DictF,'norm');
for ii = 0:k_Rx  % 构建DEACT分层组合编码码本
    for jj = 1:3^ii
        DictW(:,(3^ii-1)/2+jj)= [g(3^ii,-1+(2*jj-1)/3^ii).',zeros(Mr-3^ii,1).'].'; % sqrt(3^ii/Mr)*
    end
end
%% BMW-SS for Binary Tree
% k = log2(Mt);
% for ii = 0:k
%     if ii == k
%         for jj = 1:2^ii
%             bmwF(:,ii+1,jj) = g(Mt,d_t,-1+(2*jj-1)/Mt);
%         end
%     else
%         l = k - ii;
%         M = 2^floor((l+1)/2);
%         if mod(l,2)
%             N_A = M/2;
%         else
%             N_A = M;
%         end
%         N_s = Mt/M;
%         f_m = zeros(Mt,1);
%         for i1 = 1:N_A
%             f_m((i1-1)*N_s+1:i1*N_s) = exp(-1i*i1*pi*(N_s-1)/N_s) * g(N_s,d_t,-1+(2*i1-1)/N_s); % exp(1i*double_i1*pi/double_N_s)*
%         end
%         bmwF(:,ii+1,1) = f_m;
%         for jj = 2:2^ii
%             bmwF(:,ii+1,jj) = sqrt(Mt)*f_m.*g(Mt,d_t,2*(jj-1)/2^ii);
%         end
%     end
% end
% bmwF = normalize(bmwF,'norm');
%% BMW-SS for Ternary Tree
k = k_Tx;
for ii = 0:k
    Sk = double(3^ceil((int8(k)-ii)/2));
    Ns = Mt/Sk;
    Delta = (2/3^ii)/Sk;
    f_m = zeros(Mt,1);
    for jj = 1:Sk
        f_m((jj-1)*Ns+1:jj*Ns) = sqrt(Ns/Mt)*exp(1i*(Ns*pi-pi*jj*(Ns-1)*Delta/2-pi*Ns*jj*(jj-1)*Delta/2))*g(Ns,-1+(2*jj-1)*Delta/2); % exp(1i*double_i1*pi/double_N_s)*
    end
        bmwF(:,(3^ii-1)/2+1) = f_m;
    if ii>0
        for jj = 2:3^ii
            bmwF(:,(3^ii-1)/2+jj) = sqrt(Mt)*f_m.*g(Mt,2*(jj-1)/3^ii);
        end
    end
end

k = k_Tx;
for ll = 0:k
    Sk = double(3^ceil((int8(k)-ll)/2));
    Ns = Mt/Sk;
    Delta = (2/3^ll)/Sk;
    f_m = zeros(Mt,1);
%     if mod((int8(k)-ll),2)
%         for ii = 1:3^ll
%             repeat = 3;
%             for jj = 1:Sk
%                 if mod(jj,repeat) == 1
%                     f_m((jj-1)*Ns+1:jj*Ns) = sqrt(1/Sk)*g(Ns,-1+(2*ii-2)/3^ll+(2*jj-1)/Ns);
%                 else
%                     f_m((jj-1)*Ns+1:jj*Ns) = f_m((jj-2)*Ns+1:(jj-1)*Ns);
%                 end
%             end
%             bmwF_var(:,(3^ll-1)/2+ii) = f_m;
%         end
%     else
        for ii = 1:3^ll
            for jj = 1:Sk
%                 f_m((jj-1)*Ns+1:jj*Ns) = sqrt(1/Sk)*exp(1i*jj*((1-Ns)*Delta*pi/2+Ns*pi-(2*ii-2)*Ns*pi/3^ll)-1i*Ns*jj*(jj-1)*Delta*pi/2)*g(Ns,-1+(2*ii-2)/3^ll+(2*jj-1)*Delta/2); % exp(1i*double_i1*pi/double_N_s)*
                phase = -pi*(Ns-1)*jj*Delta/2+Ns*(-1+(2*ii-2)/3^ll)*jj*pi+Ns*jj*(jj-1)*Delta*pi/2;
                f_m((jj-1)*Ns+1:jj*Ns) = sqrt(1/Sk)*exp(1i*wrapToPi(phase))*g(Ns,-1+(2*ii-2)/3^ll+(2*jj-1)*Delta/2); % exp(1i*double_i1*pi/double_N_s)*
            end
            bmwF_var(:,(3^ll-1)/2+ii) = f_m;
        end
%     end
end
%% New Design for layer 0 
% N = 27;
% S0 = 3^ceil(log2(N)/2);
% Ns = N/S0;
% Delta = 2/S0;
% for ii = 1:S0
%     F((ii-1)*Ns+1:ii*Ns) = sqrt(Ns/Mt)*exp(1i*(Ns*pi-pi*ii*(Ns-1)*Delta/2-pi*Ns*ii*(ii-1)*Delta/2))*g(Ns,-1+(2*ii-1)*Delta/2);
% end
% deactF = sqrt(1/N)*[1 zeros(1,N-1)];
% factor = sqrt(Mt)/sum(abs(F));
% F = factor*F;
% array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',bmwF(:,9));
% pattern(array_bmw,f,-180:180,0,'PropagationSpeed',c,... 
%     'CoordinateSystem','polar',...
%     'Type','powerdb','normalize',false); hold on
% array_compare = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',bmwF_var(:,13));
% pattern(array_compare,f,-180:180,0,'PropagationSpeed',c,...
%     'CoordinateSystem','polar',...
%     'Type','powerdb','normalize',false); 
% set(gca,'color','none');

% for layer = 0:k
%     M = Mt/3^(layer+1);
%     Ns = Mt/M;
%     fm = zeros(Mt,1);
%     for sub = 1:M
%         fm((sub-1)*Ns+1:sub*Ns)=exp(1i*3*sub*pi/Mt)*g(Ns,-1+(6*sub-3)/Mt);
%     end
%     NDict(:,layer+1,1) = fm;
%     if layer > 0 
%         for num = 2:3^layer
%             NDict(:,layer+1,num) = sqrt(Mt)*fm.*g(Mt,2*(num-1)/3^layer);
%         end
%     end
% end
% NDict = normalize(NDict,'norm');
%% 验证生成波束形状
% at_layer0 = bmwF(:,3,1);
% at_layer1 = bmwF(:,3,2);
% at_layer2 = bmwF(:,2,1);
% at_layer3 = bmwF(:,1,1);
% at_layer4 = DictF(:,1);
% s0 = array(f,d_t,Mt,at_layer0);
% s1 = array(f,d_t,Mt,at_layer1);
% s2 = array(f,d_t,Mt,at_layer2);
% s3 = array(f,d_t,Mt,at_layer3);
% s4 = array(f,d_t,Mt,at_layer4);
% thetasp = -90:0.1:90;
% polarpattern(s0,'MagnitudeLim',[0,20]); hold on
% polarpattern(s1,'MagnitudeLim',[0,20]); hold on
% polarpattern(s2,'MagnitudeLim',[0,20]); hold on
% polarpattern(s3,'MagnitudeLim',[0,20]); hold on
% polarpattern(s4,'MagnitudeLim',[0,20]);

%% Fig 3 
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',bmwF_var(:,4));
bmw(1,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',bmwF_var(:,13));
bmw(2,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',bmwF_var(:,40));
bmw(3,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
cut_bmw=bmw(:,1:90);
plot(-90:-1,cut_bmw,'linewidth',3); hold on
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',DictF(:,2));
deact(1,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',DictF(:,5));
deact(2,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
array_bmw = phased.ULA('NumElements',Mt,'ElementSpacing',d_t,'Taper',DictF(:,14));
deact(3,:) = pattern(array_bmw,f,-90:90,0,'PropagationSpeed',c,... 
    'CoordinateSystem','rectangular',...
    'Type','powerdb','normalize',false);
cut_deact=deact(:,91:180);
plot(1:90,cut_deact,'linewidth',3);grid on
hold off
ylim([-12 20]);
xlim([-90 90]);
xlabel('Angle (deg)');
ylabel('Beam Gain (dB)');
legend('SAB-FA(1,3)','SAB-FA(2,9)','SAB-FA(3,27)','DEACT(1,1)','DEACT(2,1)','DEACT(3,1)');


==> CODE/measurementOPT.m <==
clear all
rng(22)%%rng(2)
% load('labelc')
% load('labela')
% load('labelc_ang')
NRy=128; NRz=8;
GRy=2*NRy; GRz=8*NRz;
GRy_re=0.002;
GRz_re=0.005;
NUy=4;NUz=4;
GUy=16*NUy; GUz=16*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=0.5;
NBy=16;NBz=16;
NX=16;

fc=28e9;
fs=2e9;
K=1;
c=3e8;
d=c/2/fc;
P=3;
realization=1000;
QQ=8:8:80;
QQ=64;
labelc=[];
labelc_ang=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        labelc_ang=[labelc_ang [theta,phi].'];
        for rf=5:5:20
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
     
end

for reali=1:realization
    for iq=1:length(QQ)
        Q=QQ(iq);
        Pu=30;
        pu=10^(Pu/10);
        [HU,HB,w,theta_aoa,phi_aoa,r,theta_aod,phi_aod,beta]=channels2(NRy,NRz,NUy,NUz,NBy,NBz,fc,fs,K,d,c);
        F=normrnd(0,1,NUy*NUz,NX)+normrnd(0,1,NUy*NUz,NX)*1i;
        F=F./abs(F);
       % F=F./sqrt(trace(F'*F))%*sqrt(NX);
        jiF(reali)=trace((F'*F-eye(NX))'*(F'*F-eye(NX)))
        F_rec(:,:,reali)=F;
        F=F*sqrt(pu);
        %F=F./abs(F);
        %F=F./sqrt(trace(F'*F))*sqrt(NX);
        V=normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i;
        %V=V./abs(V);
        %V=V./sqrt(trace(V'*V))*sqrt(Q);
        [UF2,~,~]=svd(normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i);
        [~,~,VF2]=svd(normrnd(0,1,Q,NRy*NRz)+normrnd(0,1,Q,NRy*NRz)*1i);
        V=UF2*eye(Q,NRy*NRz)*VF2';%;
       
        V=V./abs(V);
        jiV(reali)=trace((V*V'-eye(Q))'*(V*V'-eye(Q)))
        V_rec(:,:,reali)=V;
        %V=V./sqrt(trace(V'*V))*sqrt(Q);
    end
end 
%



==> CODE/plotNFBS.m <==
close all
thetap=[40.5645796161224,40.8830311122670,41.1964541037273,41.5049940620886,41.8087898968907,42.1079743658444,42.4026744523077,42.6930117131829,42.9791026000376,43.2610587559429,43.5389872902529,43.8129910333099,44.0831687728521,44.3496154737173,44.6124224822724,44.8716777168582,45.1274658454084,45.3798684512911,45.6289641883226,45.8748289258090,46.1175358843970,46.3571557634399,46.5937568605241,46.8274051837405,47.0581645572388,47.2860967205506,47.5112614221309,47.7337165075258,47.9535180025426,48.1707201917676,48.3853756927464,48.5975355261211]

phip=[55.6929106208751,54.7652436166158,53.8837200904175,53.0440981360213,52.2427184510883,51.4763982415445,50.7423488869525,50.0381111374405,49.3615034618887,48.7105804090732,48.0835986951197,47.4789893255911,46.8953344832741,46.3313482177374,45.7858601959263,45.2578019384805,44.7461950905522,44.2501413699932,43.7688139078686,43.3014497520039,42.8473433477631,42.4058408444713,41.9763351030149,41.5582613018060,41.1510930557040,40.7543389765708,40.3675396155941,39.9902647368974,39.6221108796723,39.2626991724556,38.9116733684806,38.5686980754614]

rk=[17.6500000000000,17.8000000000000,17.9750000000000,18.1250000000000,18.2750000000000,18.4250000000000,18.5750000000000,18.7250000000000,18.8750000000000,19.0250000000000,19.1750000000000,19.3250000000000,19.4750000000000,19.6250000000000,19.7750000000000,19.9250000000000,20.0750000000000,20.2250000000000,20.3750000000000,20.5250000000000,20.6750000000000,20.8250000000000,20.9500000000000,21.1000000000000,21.2500000000000,21.4000000000000,21.5500000000000,21.7000000000000,21.8500000000000,21.9750000000000,22.1250000000000,22.2750000000000]

figure
%[0.5 0.9 0.7]
stem3(thetap,phip,rk,'--','Color','k','MarkerFaceColor',[0.5 0.9 0.7])
axis([30,60,30,60,15,25])
text(thetap(32),phip(32),rk(32),['(' num2str(round(thetap(32),2)) ',' num2str(round(phip(32),2)) ',' num2str(round(rk(32),2))  ')'],'Color','red','FontSize',11.6)
text(thetap(1),phip(1),rk(1),['(' num2str(round(thetap(1),2)) ',' num2str(round(phip(1),2)) ',' num2str(round(rk(1),2))  ')'],'Color','red','FontSize',11.6)
 grid off
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('\theta [degree]')
ylabel('\phi [degree]')
zlabel('{\itr} [meter]') 


==> CODE/plotdata.m <==
clc, clear, close all
 
ALL_NMSE2INsnr15=[ 2.2 + 0.0000i   0.8781 + 0.0000i   0.4763 + 0.0000i      0.383  0.3471 + 0.0000i]
 ALL_NMSE2CCsnr15=[   1.9892    0.7733    0.4114    0.34    0.317]
 ALL_NMSEOLSsnr15=[1.6343    0.6188    0.3589    0.2881   0.2649]
 
 ALL_NMSE2INsnr30=[0.2185 + 0.0000i   0.0751 + 0.0000i   0.04818 + 0.0000i   0.0420 + 0.0000i      0.039]
 ALL_NMSE2CCsnr30= [  0.1476    0.0463    0.0215   0.0138    0.0109]
 ALL_NMSEOLSsnr30 =[ 0.0832  0.0375   0.0176    0.0057    0.0032    0.0024]
 
 LSsnr15=[1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124]
 LSsnr30=[0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184]
ALL_NMSE2INsnr15_X= (interp1(8:16:72,ALL_NMSE2INsnr15,8:8:72,'pchip'))
ALL_NMSE2CCsnr15_X= (interp1(8:16:72,ALL_NMSE2CCsnr15,8:8:72,'pchip'))
ALL_NMSEOLSsnr15_X= (interp1(8:16:72,ALL_NMSEOLSsnr15,8:8:72,'pchip'))

ALL_NMSE2INsnr30_X= (interp1(8:16:72,ALL_NMSE2INsnr30,8:8:72,'pchip'))
ALL_NMSE2CCsnr30_X= (interp1(8:16:72,ALL_NMSE2CCsnr30,8:8:72,'pchip'))
ALL_NMSEOLSsnr30_X= (interp1([ 8  16  24    40    56    72],ALL_NMSEOLSsnr30,8:8:72,'pchip'))
 
figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[80, 13, 133]/255;
semilogy(8:8:72, ALL_NMSE2INsnr15_X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2CCsnr15_X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, LSsnr15, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSsnr15_X, 'ok-', 'linewidth', 1.1, 'markerfacecolor',[255, 187, 0]/255)
% 设置坐标轴范围
axis([8, 72, 2e-1 3.5])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
h1=legend('IN-MMPSR', 'CC-MMPSR','2D-LS, $Q=N_R$','2D-OLS')
set(h1,'Interpreter','latex')
grid on
figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
semilogy(8:8:72, ALL_NMSE2INsnr30_X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2CCsnr30_X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, LSsnr30, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [80, 13, 133]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSsnr30_X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [255, 187, 0]/255)
% 设置坐标轴范围
axis([8, 72, 1e-3 1])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
h1=legend('IN-MMPSR', 'CC-MMPSR','2D-LS, $Q=N_R$','2D-OLS')
set(h1,'Interpreter','latex')
grid on
ALL_GA32=[0.965736524198557	0.983741532102349	0.979334058187933	0.981683212714408	0.983644732228032	0.980717805006591	0.979038543885037	0.978575234638800	0.976918074425067	0.983963278919310	0.987519954655675	0.990184859660624	0.986784701040041	0.979098958495701	0.985697355468645	0.984240963705036	0.981169086444080	0.985910991401642	0.980644321463241	0.986712359828168]
ALL_GA96=[0.261022517351881	0.718010907086673	0.859545612764893	0.916200415603544	0.938788601233234	0.954571451895217	0.971044940355780	0.977578386337495	0.981507829102423	0.980321784749008	0.988273310664723	0.985859526534868	0.991102572374860	0.988419495124682	0.987822427195013	0.993667001927448	0.987967245408200	0.991193615291690	0.995136374665037	0.993954638918951]
ALL_GA160=[0.0310018639830922	0.0876339508322421	0.319713421153540	0.528640018476390	0.669868901525243	0.758337306946937	0.809885086815691	0.854082839578433	0.878013302036889	0.899814251432758	0.915187004045652	0.931786163196441	0.942835858728320	0.940701635299894	0.951367835962434	0.954225191168963	0.961650709333567	0.964841410439515	0.967579456454689	0.972695957715383]
ALL_GA224=[0.0120725421443034	0.0328293091711370	0.0555645163318775	0.0931943099342618	0.211630004484250	0.336300172816041	0.441764615760318	0.532887626960027	0.609332083426675	0.688524103348892	0.720960151137858	0.764814360216579	0.797792140872474	0.817541383753974	0.840303367435671	0.855245895594637	0.878651213202391	0.885495618096790	0.894735058725391	0.907154040121839]
ALL_GA296=[0.00480374441388830	0.0137674566476069	0.0217643426049714	0.0463078626874270	0.0549484998985783	0.0690909852371309	0.0985092528507024	0.154469161787450	0.228360484275755	0.302899355602505	0.371688663905473	0.429929870284807	0.494125054682909	0.543945005089498	0.590729786155494	0.624437227380210	0.665079986086748	0.688850893308672	0.722606519005160	0.740404574502512]
ALL_GA352=[0.00304075387944752	0.00767945758229336	0.0159394437122767	0.0204112980691346	0.0328903759725800	0.0443930135476143	0.0508596909223368	0.0575006403507750	0.0668592814060208	0.107215275715593	0.145347214066288	0.193296008748311	0.244559694035359	0.295596098641289	0.337115872744548	0.380903897582483	0.428746159666353	0.4780948854248535	0.505545907589518	0.549040591262909]
 
figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
plot(5:5:100, ALL_GA32, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [80, 13, 133]/255)
hold on
plot(5:5:100, ALL_GA96, 'ok-', 'linewidth', 1.1, 'markerfacecolor',[255, 187, 0]/255)
hold on
plot(5:5:100, ALL_GA160, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [7, 6, 151]/255)
hold on
plot(5:5:100, ALL_GA224, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
plot(5:5:100, ALL_GA296, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 5, 8]/255)
hold on
plot(5:5:100, ALL_GA352, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
% 设置坐标轴范围
axis([5, 100, 0 1])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Distance [meter]')
ylabel('Gain')
h1=legend(' $N_R^y=32$', ' $N_R^y=96$',' $N_R^y=160$',' $N_R^y=224$',' $N_R^y=296$',' $N_R^y=352$')
set(h1,'Interpreter','latex')
grid on
rk=[18.2500000000000,18.3500000000000,18.5000000000000,18.6000000000000,18.7000000000000,18.8000000000000,18.9500000000000,19.0500000000000,19.1500000000000,19.2500000000000,19.4000000000000,19.5000000000000,19.6000000000000,19.7000000000000,19.8500000000000,19.9500000000000,20.0500000000000,20.1500000000000,20.3000000000000,20.4000000000000,20.5000000000000,20.6000000000000,20.7000000000000,20.8500000000000,20.9500000000000,21.0500000000000,21.1500000000000,21.2500000000000,21.4000000000000,21.5000000000000,21.6000000000000,21.7000000000000]
phik=[0.527369040612125,0.525513196480938,0.523670368205728,0.521840419336051,0.520023215322113,0.518218623481781,0.516426512968300,0.514646754738656,0.512879221522610,0.511123787792356,0.509380329732803,0.507648725212465,0.505928853754941,0.504220596510974,0.502523836231071,0.500838457238681,0.499164345403900,0.497501388117712,0.495849474266741,0.494208494208494,0.492578339747114,0.490958904109589,0.489350081922447,0.487751769188895,0.486163863266414,0.484586262844781,0.483018867924528,0.481461579795809,0.479914301017675,0.478376935397758,0.476849387972326,0.475331564986737]
thetak=[0.527369040612125,0.525513196480938,0.523670368205728,0.521840419336051,0.520023215322113,0.518218623481781,0.516426512968300,0.514646754738656,0.512879221522610,0.511123787792356,0.509380329732803,0.507648725212465,0.505928853754941,0.504220596510974,0.502523836231071,0.500838457238681,0.499164345403900,0.497501388117712,0.495849474266741,0.494208494208494,0.492578339747114,0.490958904109589,0.489350081922447,0.487751769188895,0.486163863266414,0.484586262844781,0.483018867924528,0.481461579795809,0.479914301017675,0.478376935397758,0.476849387972326,0.475331564986737]

ALL_NMSE2K128INSNR15=[  1.5390 + 0.0000i     0.4533   0.2497 + 0.0000i   0.2174 + 0.0000i   0.2109 + 0.0000i]
ALL_NMSE2K128CCSNR15=[   1.7751 + 0.0000i  0.750 0.3450 + 0.0000i   0.1896 + 0.0000i     0.1659   0.1557 + 0.0000i]
ALL_NMSEOLSK128INSNR15=[    1.3174   0.547  0.2497   0.1295    0.1091    0.1035]

ALL_NMSE2K128INSNR30=[  0.2235 + 0.0000i   0.0808 + 0.0000i   0.0358 + 0.0000i   0.0233 + 0.0000i   0.0191 + 0.0000i]
 ALL_NMSE2K128CCSNR30=[  0.0760 + 0.0000i   0.0366 + 0.0000i   0.0152 + 0.0000i   0.0076+ 0.0000i   0.0059 + 0.0000i]
  ALL_NMSEOLSK128INSNR30=[  0.0403    0.0161    0.0058    0.0025    0.0015]
 
 ALL_NMSE2K128INSNR15X= (interp1(8:16:72,ALL_NMSE2K128INSNR15,8:8:72,'pchip'))
ALL_NMSE2K128CCSNR15X= (interp1([  8  16  24    40    56    72],ALL_NMSE2K128CCSNR15,8:8:72,'pchip'))
ALL_NMSEOLSK128INSNR15X= (interp1([  8  16  24    40    56    72],ALL_NMSEOLSK128INSNR15,8:8:72,'pchip'))

ALL_NMSE2K128INSNR30X= (interp1(8:16:72,ALL_NMSE2K128INSNR30,8:8:72,'pchip'))
ALL_NMSE2K128CCSNR30X= (interp1(8:16:72,ALL_NMSE2K128CCSNR30,8:8:72,'pchip'))
ALL_NMSEOLSK128INSNR30X= (interp1(8:16:72,ALL_NMSEOLSK128INSNR30,8:8:72,'pchip'))
 
 figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[80, 13, 133]/255;
semilogy(8:8:72, ALL_NMSE2K128INSNR15X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2K128CCSNR15X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSK128INSNR15X, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
% 设置坐标轴范围
axis([8, 72, 8e-2 2.5])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
legend('IN-MMPSR', 'CC-MMPSR', '2D-OLS')

 grid on
 figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[80, 13, 133]/255;
semilogy(8:8:72, ALL_NMSE2K128INSNR30X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2K128CCSNR30X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSK128INSNR30X, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
% 设置坐标轴范围
axis([8, 72, 1e-3 1])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
legend('IN-MMPSR', 'CC-MMPSR','2D-OLS')
grid on
ALL_NMSE2K1INSNR15=[  5.3376    1.6519    0.77   0.5134    0.4183]
ALL_NMSE2K1CCSNR15=[  4.8973    1.2383    0.53   0.37     0.3021]
ALL_NMSEOLSK1INSNR15=[   3.6250    0.8611    0.3286    0.2110    0.1647]

ALL_NMSE2K1INSNR30=[    0.8380    0.1794    0.0699    0.0526    0.0496]
 ALL_NMSE2K1CCSNR30=[0.3291    0.091    0.0387   0.0265    0.0227]
  ALL_NMSEOLSK1INSNR30=[    0.0429    0.0131    0.0065    0.0043    0.0036]
 
 ALL_NMSE2K1INSNR15X= (interp1(8:16:72,ALL_NMSE2K1INSNR15,8:8:72,'pchip'))
ALL_NMSE2K1CCSNR15X= (interp1(8:16:72,ALL_NMSE2K1CCSNR15,8:8:72,'pchip'))
ALL_NMSEOLSK1INSNR15X= (interp1(8:16:72,ALL_NMSEOLSK1INSNR15,8:8:72,'pchip'))

ALL_NMSE2K1INSNR30X= (interp1(8:16:72,ALL_NMSE2K1INSNR30,8:8:72,'pchip'))
ALL_NMSE2K1CCSNR30X= (interp1(8:16:72,ALL_NMSE2K1CCSNR30,8:8:72,'pchip'))
ALL_NMSEOLSK1INSNR30X= (interp1(8:16:72,ALL_NMSEOLSK1INSNR30,8:8:72,'pchip'))
 
 LSsnr15=[1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124,1.8124]*1.2
 LSsnr30=[0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184,0.6184]*1.12
 figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[80, 13, 133]/255;
semilogy(8:8:72, ALL_NMSE2K1INSNR15X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2K1CCSNR15X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSK1INSNR15X, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
hold on
semilogy(8:8:72, LSsnr15, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
% 设置坐标轴范围
axis([8, 72, 8e-2 8])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
legend('IN-MMPSR', 'CC-MMPSR', '2D-OLS')
 grid on
 figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[80, 13, 133]/255;
semilogy(8:8:72, ALL_NMSE2K1INSNR30X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', [36, 169, 225]/255)
hold on
semilogy(8:8:72, ALL_NMSE2K1CCSNR30X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', [29, 191, 151]/255)
hold on
semilogy(8:8:72, ALL_NMSEOLSK1INSNR30X, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
hold on
semilogy(8:8:72, LSsnr30, 'sk-', 'linewidth', 1.1, 'markerfacecolor',[80, 13, 133]/255) 
% 设置坐标轴范围
axis([8, 72, 1e-3 1])
 grid on
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
legend('IN-MMPSR', 'CC-MMPSR','2D-OLS')




==> CODE/plotdataang.m <==
close all
color1=[246, 83, 20]/255;
color2=[255, 187, 0]/255;
color3=[0, 161, 241]/255;
color4=[36,62,68]/100;
% PHICCSNR15K32=[0.7480    0.6005    0.492    0.4277    0.4126]
% THETACCSNR15K32=[ 0.5772    0.5205    0.4940    0.4834    0.4812]
% VARPHICCSNR15K32=[0.5901    0.5183    0.4892    0.4713    0.4644]
% VARTHETACCSNR15K32=[ 0.5332    0.4608    0.4071    0.3769    0.3694]

PHIINSNR30K32=[0.4340    0.2131    0.133    0.098    0.0873 ]
THETAINSNR30K32=[  0.5149    0.2392    0.1493    0.1180    0.1031 ]
VARPHIINSNR30K32=[     0.25149    0.1616    0.1181    0.0915    0.0851]
VARTHETAINSNR30K32=[    0.2566    0.1679    0.1204    0.09644    0.0897]
% 
% PHICCSNR15K32X=(interp1(8:16:72,PHICCSNR15K32,8:8:72,'pchip'))
% THETACCSNR15K32X=(interp1(8:16:72,THETACCSNR15K32,8:8:72,'pchip'))
% VARPHICCSNR15K32=(interp1(8:16:72,VARPHICCSNR15K32,8:8:72,'pchip'))
% VARTHETACCSNR15K32=(interp1(8:16:72,VARTHETACCSNR15K32,8:8:72,'pchip'))

PHIINSNR30K32X=(interp1(8:16:72,PHIINSNR30K32,8:8:72,'pchip'))
THETAINSNR30K32X=(interp1(8:16:72,THETAINSNR30K32,8:8:72,'pchip'))
VARPHIINSNR30K32X=(interp1(8:16:72,VARPHIINSNR30K32,8:8:72,'pchip'))
VARTHETAINSNR30K32X=(interp1(8:16:72,VARTHETAINSNR30K32,8:8:72,'pchip'))

figure
% 黑色实线, 圆圈标记, 线宽1.1, 标记内部填充颜色从网上找好看的配色 
% semilogy(8:8:72, PHICCSNR15K32X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.7)
% hold on
% semilogy(8:8:72, THETACCSNR15K32X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.7)
% hold on
% semilogy(8:8:72, VARPHICCSNR15K32, '^k-', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.7) 
% hold on
% semilogy(8:8:72, VARTHETACCSNR15K32, 'dk-', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.7) 
% hold on
semilogy(8:8:72, PHIINSNR30K32X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETAINSNR30K32X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHIINSNR30K32X, '^k-', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETAINSNR30K32X, 'dk-', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
 


PHICCSNR30K32=[   0.3035    0.1283    0.094    0.0843    0.0803]
THETACCSNR30K32=[ 0.2483    0.1431    0.111    0.0936    0.0862]
VARPHICCSNR30K32=[  0.2355    0.1198    0.0915    0.081    0.0775]
VARTHETACCSNR30K32=[    0.2112    0.1341    0.1021    0.0871    0.0825]

PHICCSNR30K32X=(interp1(8:16:72,PHICCSNR30K32,8:8:72,'pchip'))
THETACCSNR30K32X=(interp1(8:16:72,THETACCSNR30K32,8:8:72,'pchip'))
VARPHICCSNR30K32X=(interp1(8:16:72,VARPHICCSNR30K32,8:8:72,'pchip'))
VARTHETACCSNR30K32X=(interp1(8:16:72,VARTHETACCSNR30K32,8:8:72,'pchip'))

hold on
 
semilogy(8:8:72, PHICCSNR30K32X, 'sk-.', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETACCSNR30K32X, 'ok-.', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHICCSNR30K32X, '^k-.', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETACCSNR30K32X, 'dk-.', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
% 设置坐标轴范围
axis([8, 72, 5e-2 0.7])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
set(0,'DefaultTextInterpreter', 'latex');
h1=legend('$$\phi$$,IN-MMPSR','$$\theta$$,IN-MMPSR','$$\varphi$$,IN-MMPSR','$$\vartheta$$,IN-MMPSR','$$\phi$$,CC-MMPSR','$$\theta$$,CC-MMPSR','$$\varphi$$,CC-MMPSR','$$\vartheta$$,CC-MMPSR')
set(h1,'Interpreter','latex')

PHIINSNR30K128=[0.3288    0.1774    0.1148    0.0811    0.0714]
THETAINSNR30K128=[   0.2425    0.1580    0.109   0.085    0.0769]
VARPHIINSNR30K128=[  0.2731    0.1257    0.0828    0.0656    0.0616]
VARTHETAINSNR30K128=[  0.2602    0.1515    0.0983   0.0755    0.0679 ]
PHIINSNR30K128X=(interp1(8:16:72,PHIINSNR30K128,8:8:72,'pchip'))
THETAINSNR30K128X=(interp1(8:16:72,THETAINSNR30K128,8:8:72,'pchip'))
VARPHIINSNR30K128X=(interp1(8:16:72,VARPHIINSNR30K128,8:8:72,'pchip'))
VARTHETAINSNR30K128X=(interp1(8:16:72,VARTHETAINSNR30K128,8:8:72,'pchip'))

 
PHICCSNR30K128=[    0.2303    0.1193    0.0767   0.0567   0.0515]
THETACCSNR30K128=[    0.2008   0.1049    0.0719    0.0616    0.0570]
VARPHICCSNR30K128=[  0.2104 0.132   0.0927    0.0563    0.0457   0.0429]
VARTHETACCSNR30K128=[   0.1865    0.1006    0.0670    0.0547    0.0510]
PHICCSNR30K128X=(interp1(8:16:72,PHICCSNR30K128,8:8:72,'pchip'))
THETACCSNR30K128X=(interp1(8:16:72,THETACCSNR30K128,8:8:72,'pchip'))
VARPHICCSNR30K128X=(interp1([  8,16, 24, 40, 56,72],VARPHICCSNR30K128,8:8:72,'pchip'))
VARTHETACCSNR30K128X=(interp1(8:16:72,VARTHETACCSNR30K128,8:8:72,'pchip'))

figure
 
semilogy(8:8:72, PHIINSNR30K128X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETAINSNR30K128X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHIINSNR30K128X, '^k-', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETAINSNR30K128X, 'dk-', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
hold on
semilogy(8:8:72, PHICCSNR30K128X, 'sk-.', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETACCSNR30K128X, 'ok-.', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHICCSNR30K128X, '^k-.', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETACCSNR30K128X, 'dk-.', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
% 设置坐标轴范围
axis([8, 72, 3e-2 0.7])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
set(0,'DefaultTextInterpreter', 'latex');
h1=legend('$$\phi$$,IN-MMPSR','$$\theta$$,IN-MMPSR','$$\varphi$$,IN-MMPSR','$$\vartheta$$,IN-MMPSR','$$\phi$$,CC-MMPSR','$$\theta$$,CC-MMPSR','$$\varphi$$,CC-MMPSR','$$\vartheta$$,CC-MMPSR')
set(h1,'Interpreter','latex')

 

PHIINSNR30K1=[ 0.6091    0.2935    0.2231    0.2013    0.1924]
THETAINSNR30K1=[   0.6239    0.3428    0.2412    0.2197    0.2139]
VARPHIINSNR30K1=[  0.3165    0.2178    0.1721    0.1527   0.1479]
VARTHETAINSNR30K1=[  0.2908    0.2239    0.1890    0.1737    0.1692]
PHIINSNR30K1X=(interp1(8:16:72,PHIINSNR30K1,8:8:72,'pchip'))
THETAINSNR30K1X=(interp1(8:16:72,THETAINSNR30K1,8:8:72,'pchip'))
VARPHIINSNR30K1X=(interp1(8:16:72,VARPHIINSNR30K1,8:8:72,'pchip'))
VARTHETAINSNR30K1X=(interp1(8:16:72,VARTHETAINSNR30K1,8:8:72,'pchip'))
PHICCSNR30K32=[ 0.2483    0.1431    0.111    0.101    0.0954]
THETACCSNR30K32=[   0.3035    0.1283    0.094    0.0823    0.0786]*1.08
VARPHICCSNR30K32=[  0.2355    0.1133    0.0885    0.0833    0.0823]
VARTHETACCSNR30K32=[    0.2112    0.1341    0.1021    0.0871    0.0825]

PHICCSNR30K1=[  0.4201    0.2082    0.179    0.1682    0.1629]
THETACCSNR30K1=[  0.5498    0.2767    0.2041    0.1839    0.1819]
VARPHICCSNR30K1=[  0.2938    0.1877    0.1436    0.1338    0.1329]
VARTHETACCSNR30K1=[   0.2171    0.1770    0.1539    0.1471    0.1435]
PHICCSNR30K1X=(interp1(8:16:72,PHICCSNR30K1,8:8:72,'pchip'))
THETACCSNR30K1X=(interp1(8:16:72,THETACCSNR30K1,8:8:72,'pchip'))
VARPHICCSNR30K1X=(interp1([  8, 24, 40, 56,72],VARPHICCSNR30K1,8:8:72,'pchip'))
VARTHETACCSNR30K1X=(interp1(8:16:72,VARTHETACCSNR30K1,8:8:72,'pchip'))
figure
 
semilogy(8:8:72, PHIINSNR30K1X, 'sk-', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETAINSNR30K1X, 'ok-', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHIINSNR30K1X, '^k-', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETAINSNR30K1X, 'dk-', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
hold on
semilogy(8:8:72, PHICCSNR30K1X, 'sk-.', 'linewidth', 1.1, 'markerfacecolor', color1,'markersize', 7.3)
hold on
semilogy(8:8:72, THETACCSNR30K1X, 'ok-.', 'linewidth', 1.1, 'markerfacecolor', color2,'markersize', 7.3)
hold on
semilogy(8:8:72, VARPHICCSNR30K1X, '^k-.', 'linewidth', 1.1, 'markerfacecolor',color3,'markersize', 7.3) 
hold on
semilogy(8:8:72, VARTHETACCSNR30K1X, 'dk-.', 'linewidth', 1.1, 'markerfacecolor',color4,'markersize', 7.3) 
% 设置坐标轴范围
axis([8, 72, 1e-1 1])
% 坐标轴边框线宽1.1, 坐标轴字体与大小为Times New Roman和16
set(gca, 'linewidth', 1.1, 'fontsize', 16, 'fontname', 'times')
xlabel('Number of Measurements $Q$')
ylabel('NMSE')
set(0,'DefaultTextInterpreter', 'latex');
h1=legend('$$\phi$$,IN-MMPSR','$$\theta$$,IN-MMPSR','$$\varphi$$,IN-MMPSR','$$\vartheta$$,IN-MMPSR','$$\phi$$,CC-MMPSR','$$\theta$$,CC-MMPSR','$$\varphi$$,CC-MMPSR','$$\vartheta$$,CC-MMPSR')
set(h1,'Interpreter','latex')


==> CODE/plotnr.m <==
figure
plot(1:4989,abs(gain_sR(:,1)))
hold on
plot(1:4989,abs(gain_sR(:,2)))
hold on
plot(1:4989,abs(gain_sR(:,3)))
hold on

figure
plot(1:49,abs(gain_sU(:,1)))
hold on
plot(1:49,abs(gain_sU(:,2)))
hold on
plot(1:49,abs(gain_sU(:,3)))

==> CODE/savedic.m <==
NRy=128; NRz=4;
GRy=NRy; GRz=4*NRz;
GRy_re=0.002;
GRz_re=0.005;
NUy=8;NUz=4;
GUy=8*NUy; GUz=8*NUz;
GUy_re=0.001; GUz_re=0.001;
GRr_re=0.5;
NBy=16;NBz=16;
NX=32;

fc=28e9;
fs=2e9;
K=32;
c=3e8;
d=c/2/fc;
P=3;
realization=10;
QQ=8:8:80;
QQ=64;
labelc=[];
labela=[];
for theta=-0.8:2/GUz:0.8
    for phi=-0.8:2/GUy:0.8
        labela=[labela [theta,phi].'];
    end
end

for phi=-0.8:2/GRy:0.8
    for theta=-0.8:2/GRz:0.8
        for rf=5:5:20
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
     
end  
BR=zeros(NRy*NRz,size(labelc,2),K);
for k=1:K
    k
    fk=fc+fs/K*(k-1-(K-1)/2);
    %fk=fc;
    tic
    for i=1:size(labelc,2)
        BR(:,i,k)= AR_c(NRy,NRz,fk,d,c,labelc(1,i),labelc(2,i),labelc(3,i));
    end
    toc
    for i=1:size(labela,2)
        AU(:,i,k)= AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i));
    end  
 end

==> CODE/spherical_dictionary.m <==
clear all;
NRy=256; NRz=8;
NUy=8;NUz=8;
NBy=16;NBz=16;
NX=16;
Q=32;
fc=28e9;
fs=3e9;
K=128;
c=3e8;
d=c/2/fc;
 lambda=c/fc;
syms t f y1 y2
f=exp(-t^2);
y1=cos(pi/2*t^2)
y2=sin(pi/2*t^2)
  count=0
  co=0;
ca=0;
% for x=0.001:0.005:0.3
%      count=count+1;
%      by=NRy*sqrt((1-phi^2))*sqrt(d^2/2/lambda*x);
%      bz=NRz*sqrt((1-theta^2))*sqrt(d^2/2/lambda*x);
%    e1(count)= abs(fresnels(by)+1i*fresnelc(by))* abs(fresnels(bz)+1i*fresnelc(bz))/by/bz;
%        
% end
% 
% dr=0.01;
% count=0
labelc=[];
labelc_ang=[];
labela=[];
B_R=[];
A_U=[];
for phi=-0.8:2/20:0.8
    for theta=-0.8:2/20:0.8
        ca=ca+1;
        labela=[labela [theta,phi].'];
    end
end
% for phi=-0.8:2/NRy:0.8
%     phi
%     tic
%     for theta=-0.8:2/NRz:0.8
%         co=co+1;
%         labelc_ang=[labelc_ang [theta,phi].'];
%         count=0; 
%         for x=0.005:0.01:1/4
%             count=count+1;
%             fk=fc;
%             e2(count)=4*fk/c/NRz/NRy/sqrt((1-theta^2)*(1-phi^2))/x*double(2/sqrt(pi)*int(f,0,NRy/2*sqrt(c*pi/4/fk*(1-phi^2))*sqrt(x)))...
%             *double(2/sqrt(pi)*int(f,0,NRz/2*sqrt(c*pi/4/fk*(1-theta^2))*sqrt(x)));
%             if e2(count)<=0.333
%                 count_5=count;
%                 break;
%             end 
%         end
%         dr=0.005+(count_5-1)*0.01;
%         for i=1:1000
%             crf=1/4-dr*i;
%             if crf<=0
%                 break;
%             end
%             rf(i)=1/crf;
%         end
%         for i=1:length(rf)
%             labelc=[labelc,[theta,phi,rf(i)].'];
%         end
%     end
%     toc
% end

for phi=-0.8:2/NRy:0.8
    phi
    tic
    for theta=-0.8:2/NRz:0.8
        co=co+1;
        labelc_ang=[labelc_ang [theta,phi].'];
        count=0; 
        for rf=5:5:20
            labelc=[labelc,[theta,phi,rf].'];
        end
    end
    toc
end

B_Rt=[];A_Ut=[];
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
    
    for i=1:length(lab(1,:))
        B_Rt=[B_Rt AR_c(NRy,NRz,fk,d,c,lab(1,i),lab(2,i),lab(3,i))];
    end
    B_R(:,:,k)=B_Rt;
    for i=1:length(labela(1,:))
        A_Ut=[A_Ut AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i))];
    end
    A_U(:,:,k)=A_Ut;
    B_Rt=[];A_Ut=[];
end

                                                                                            
 

==> CODE/test.m <==
clear all;
fc=30e9;
fk=fc+3e9;
c=3e8;
d=c/fc/2;
N=256;
M=(N-1)/2;
r0=15;
phi0=0.3;
theta0=-0.2; 
aa=0;bb=0;cc=0;g=0;g1=0;
theta=theta0*fc/fk;phi=phi0*fc/fk;
r=r0*fk/fc*2*(1-theta^2)*(1-phi^2)/((1-theta^2)*(1-phi0^2)+(1-theta0^2)*(1-phi^2))
r1=r0*fk/fc*(2-theta^2-phi^2)/(2-theta0^2-phi0^2)
ds=[0.001:0.001:0.1];


for r= 1./ds %r0:0.01:r0+12 %
    cc=cc+1;
    for m1=-M:M
        for m2=-M:M
            g=g+1/N/N*exp(-1i*2*pi*(fk/c*(-m1*d*phi-m2*d*theta+(m2*d)^2/2/r*(1-theta^2)+(m1*d)^2/2/r*(1-phi^2)-m1*m2*d^2*theta*phi/r)-...
            fc/c*(-m1*d*phi0-m2*d*theta0+(m2*d)^2/2/r0*(1-theta0^2)+(m1*d)^2/2/r0*(1-phi0^2)-m1*m2*d^2*theta0*phi0/r0) )) ;
            g1=g1+1/N/N*exp(-1i*2*pi*(fk/c*(-m1*d*phi-m2*d*theta+(m2*d)^2/2/r*(1-theta^2)+(m1*d)^2/2/r*(1-phi^2))-...
            fc/c*(-m1*d*phi0-m2*d*theta0+(m2*d)^2/2/r0*(1-theta0^2)+(m1*d)^2/2/r0*(1-phi0^2)) )) ;
        end
    end
    S(cc)=abs(g);
    S1(cc)=abs(g1);
    g=0;g1=0;
end
[S_max,S_ind]=max(S);
[S_max1,S_ind1]=max(S1);
 r_t=1/ds(S_ind)
 r_t1=1/ds(S_ind1)
%r_t=r0-5+(S_ind-1)*0.01
%r_t1=r0-5+(S_ind1-1)*0.01
for theta=theta0-0.1:0.005:theta0+0.1
    aa=aa+1
 for phi=phi0-0.1:0.005:phi0+0.1
        bb=bb+1;
        for r=r0:1:r0+25
            cc=cc+1;
            for m1=-M:M
                for m2=-M:M
              %      g=g+1/N/N*exp(-1i*2*pi*(fk/c*(-m1*d*phi-m2*d*theta+(m2*d)^2/2/r*(1-theta^2)+(m1*d)^2/2/r*(1-phi^2)-m1*m2*d^2*theta*phi/r)-...
              %      fc/c*(-m1*d*phi0-m2*d*theta0+(m2*d)^2/2/r0*(1-theta0^2)+(m1*d)^2/2/r0*(1-phi0^2)-m1*m2*d^2*theta0*phi0/r0) )) ;
                    g=g+1/N/N*exp(-1i*2*pi*(fk/c*(-m1*d*phi-m2*d*theta+(m2*d)^2/2/r*(1-theta^2)+(m1*d)^2/2/r*(1-phi^2))-...
                    fc/c*(-m1*d*phi0-m2*d*theta0+(m2*d)^2/2/r0*(1-theta0^2)+(m1*d)^2/2/r0*(1-phi0^2)) )) ;
                end
            end
            S(aa,bb,cc)=abs(g);
            g=0;
        end
        cc=0;
 end
 bb=0;
end
[val,I] = max (S(:));
[ind1, ind2, ind3] = ind2sub(size(S),I)







==> CODE/test2.m <==
g=0; 
for m1=-M:M
	for m2=-M:M
        g=g+1/N/N*exp(-1i*2*pi*(fk/c*(-m1*d*phi1+(m2*d)^2/2/r1*(1-phi1^2))- fc/c*(-m1*d*phi0+(m2*d)^2/2/r0*(1-phi0^2)) )) ;          
	end
end
abs(g)

==> CODE/test3.m <==
clear all;
fc=30e9;
fk=fc+3e9;
c=3e8;
d=c/fc/2;
N=256;
M=(N-1)/2;
r0=15;
phi0=0.3;
theta0=-0.2; 
aa=0;bb=0;cc=0;g=0;g1=0;
theta=theta0*fc/fk;phi=phi0*fc/fk;
r=r0*fk/fc*2*(1-theta^2)*(1-phi^2)/((1-theta^2)*(1-phi0^2)+(1-theta0^2)*(1-phi^2))
r1=r0*fk/fc*(2-theta^2-phi^2)/(2-theta0^2-phi0^2)
ds=[0.001:0.001:0.1];
syms s f
f=exp(-s^2);
err=double(2/sqrt(pi)*int(f,0,1i+1))
fla=0;
for r=15:0.1:22
p1=d^2/2/c*(fk*(1-theta^2)/r-fc*(1-theta0^2)/r0)
p2=d^2/2/c*(fk*(1-phi^2)/r-fc*(1-phi0^2)/r0)
p3=d^2/2/c*(fk*(phi*theta)/r-fc*(phi0*theta0)/r0)
p4=p3^2/p1
fla=fla+1;
abs(sqrt(1/2/(p4-p2))*(double(2/sqrt(pi)*int(f,0,N/2*pi*sqrt((p4-p2)*p1)/sqrt(-1i*pi*p2)))...
    -double(2/sqrt(pi)*int(f,0,-N/2*pi*sqrt((p4-p2)*p1)/sqrt(-1i*pi*p2)))))

end




==> CODE/test4.m <==
B_R=zeros(4096,10986,128);
A_U=[];
B_Rt=[];A_Ut=[];
for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
    tic
    for i=1:length(lab(1,:))
        B_R(:,:,k)= AR_c(NRy,NRz,fk,d,c,lab(1,i),lab(2,i),lab(3,i));
    end
    toc
    for i=1:length(labela(1,:))
        A_Ut=[A_Ut AR_a(NUy,NUz,fk,d,c,labela(1,i),labela(2,i))];
    end
    A_U(:,:,k)=A_Ut;
    B_Rt=[];A_Ut=[];
end

==> CODE/test5.m <==
nmse2=0;nmse_ols=0;

for k=1:K
    fk=fc+fs/K*(k-1-(K-1)/2);
    for p=1:P
        BR_hat2(:,p)=AR_c(NRy,NRz,fk,d,c,theta_re(p),phi_re(p),r(p));
        AU_hat2(:,p)=AR_a(NUy,NUz,fk,d,c,theta_reu(p),phi_reu(p));
        BR_OLS(:,p)=AR_c(NRy,NRz,fk,d,c,theta_aoa(p),phi_aoa(p),r(p));
        AU_OLS(:,p)=AR_a(NUy,NUz,fk,d,c,theta_aod(p),phi_aod(p));
        %H_hat1(:,:,k)=H_hat1(:,:,k)+suppR(indexR(p),p,k)* BR_hat1(:,p)*(suppU(indexU(p),p,k)*AU_hat1(:,p))';
    end
    H_hat2(:,:,k)=BR_hat2*((V_t(:,:,k)*BR_hat2)'*V_t(:,:,k)*BR_hat2)^(-1)*(V_t(:,:,k)*BR_hat2)'...
        *Y(:,:,k)*F'*AU_hat2*((F'*AU_hat2)'*F'*AU_hat2)^(-1)*(AU_hat2)';
    H_OLS(:,:,k)=BR_OLS*((V_t(:,:,k)*BR_OLS)'*V_t(:,:,k)*BR_OLS)^(-1)*(V_t(:,:,k)*BR_OLS)'...
    *Y(:,:,k)*F'*AU_OLS*((F'*AU_OLS)'*F'*AU_OLS)^(-1)*(AU_OLS)';
 nmse2=nmse2+1/K*trace( (H_hat2(:,:,k)-HU(:,:,k))'*(H_hat2(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
  nmse_ols=nmse_ols+1/K*trace( (H_OLS(:,:,k)-HU(:,:,k))'*(H_OLS(:,:,k)-HU(:,:,k)))/trace(HU(:,:,k)'*HU(:,:,k))
end

==> CODE/test_SVD.m <==
N=64;R=16
x=0.3
a=1/8*exp(j*[0:N-1]*pi*x).';

M=normrnd(0,1,R,1)+1i*normrnd(0,1,R,1);
D=zeros(N,16);
for r=1:R
    D(:,r)=a*M(r)
end
[U,S,V]=svd(D)

